Grounded Answers for Multi-agent Decision-making Problem through Generative World Model

Recent progress in generative models has stimulated significant innovations in many fields, such as image generation and chatbots. Despite their success, these models often produce sketchy and misleading solutions for complex multi-agent decision-making problems because they miss the trial-and-error experience and reasoning as humans. To address this limitation, we explore a paradigm that integrates a language-guided simulator into the multi-agent reinforcement learning pipeline to enhance the generated answer. The simulator is a world model that separately learns dynamics and reward, where the dynamics model comprises an image tokenizer as well as a causal transformer to generate interaction transitions autoregressively, and the reward model is a bidirectional transformer learned by maximizing the likelihood of trajectories in the expert demonstrations under language guidance. Given an image of the current state and the task description, we use the world model to train the joint policy and produce the image sequence as the answer by running the converged policy on the dynamics model. The empirical results demonstrate that this framework can improve the answers for multi-agent decision-making problems by showing superior performance on the training and unseen tasks of the StarCraft Multi-Agent Challenge benchmark. In particular, it can generate consistent interaction sequences and explainable reward functions at interaction states, opening the path for training generative models of the future.

==> draw.py <==
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns

font1 = {'family' : 'Arial',
'weight' : 'normal',
'size'   : 10,
}

font2 = {'family' : 'Arial',
'weight' : 'normal',
'size'   : 15,
}

sns.set(style="whitegrid")
sns.despine(left=True)

x=['np-op', 's', '↑', '↓', '←', '→', 'e1', 'e2', 'e3', 'e4', 'e5', 'e6']
y = [.0, .14, .15, .3, 1.86, .555, .45, .78, .19, .37, .34, .08]
y2 = [.0, .0, .0, .0, .0, .0, .2264, .2264, .2264, .2264, .2264, 0]

colors = ['#03719c', '#03719c', '#03719c', '#03719c', '#8f1402', '#03719c', '#03719c',  '#03719c','#03719c','#03719c','#03719c', '#03719c']

width = 0.7
plt.subplot(2, 1, 1)
plt.bar(x, y, width, color=colors)
plt.xlabel('Actions', font1)
plt.ylabel('Learned Rewards for Agent 1 ', font1)
plt.ylim(0, 2)

plt.subplot(2, 1, 2)
plt.bar(x, y2, width, color='#8f1402')
plt.xlabel('Actions', font1)
plt.ylabel('Game Rewards for Agent 1', font1)
plt.ylim(0, 2)

plt.tight_layout()

plt.savefig('bar_class.png',width=5,height=3,
            dpi=500,bbox_inches='tight')
plt.show()
